Explicit averages of square-free supported functions: to the edge of the convolution method

We give a general statement of the convolution method so that one can provide explicit asymptotic estimations for all averages of square-free supported arithmetic functions that have a sufficiently regular order on the prime numbers and observe how the nature of this method gives error term estimations of order $X^{-\delta}$, where $\delta$ belongs to an open real positive set $I$. In order to have a better error estimation, a natural question is whether or not we can achieve an error term of critical order $X^{-\delta_0}$, where $\delta_0$, the critical exponent, is the right hand endpoint of $I$. We reply positively to that question by presenting a new method that improves qualitatively almost all instances of the convolution method under some regularity conditions; now, the asymptotic estimation of averages of well-behaved square-free supported arithmetic functions can be given with its critical exponent and a reasonable explicit error constant. We illustrate this new method by analyzing a particular average related to the work of Ramar\'e--Akhilesh (2017), which leads to notable improvements when imposing non-trivial coprimality conditions.

==> Explicit_averages_of_square_free_supported_functions_-_Beyond_the_convolution_method_-_CM_-_v3.sagetex.sage <==
## -*- encoding: utf-8 -*-
## This file ("Explicit averages of square free supported functions - Beyond the convolution method - CM - v3".sagetex.sage) was *autogenerated* from "Explicit averages of square free supported functions - Beyond the convolution method - CM - v3".tex with sagetex.sty version 2019/01/09 v3.2.
import sagetex
_st_ = sagetex.SageTeXProcessor('"Explicit averages of square free supported functions - Beyond the convolution method - CM - v3"', version='2019/01/09 v3.2', version_check=True)
_st_.current_tex_line = 79
_st_.blockbegin()
try:
 ################
 ### Rounding ####
 ###############
 
 def roundup(x,d):
 
     return float(ceil(x*10^d)/10^d)
 def rounddown(x,d):
     return float(floor(x*10^d)/10^d)
 
 ##################################
 ### Managing Number Representation ###
 ##################################
 
 def Interval(x): ### Converts a real x into a neighborhood of x, expressed by a closed interval. Allows us to handle interval arithmetic. ###
     X=RBF(RIF(x))
     I=RealSet([X.lower(),X.upper()])[0]
     return I
 
 def Upper(x,d): ### Gives a ''close'' upper bound with d decimal digits for a real x. ###
     I=Interval(x)
     u=float(ceil(I.upper()*10^d)/10^d)
     return u
 
 def Lower(x,d): ### Gives a ''close'' lower bound with d decimal digits for a real x. ###
     I=Interval(x)
     l=float(floor(I.lower()*10^d)/10^d)
     return l
 
 def Trunc(x,d): ### Given a real x, it gives an expression of x with at most d EXACT decimals; handy for managing displaying of numbers without losing accuracy (upon inserting ''...''). It is a truncation that manages to take care of short decimals as well as numbers of the form 2.9999999999999 (that are taken to be 3). It handles other numbers normally. ###
 
     if d>10:
         return false
     I=Interval(x)
     s=0
     while (I.lower()*10^s).trunc()==(I.upper()*10^s).trunc():
         s=s+1
     if (x-RIF(x))!=0: ### Ex. x=29.99999999999999999 => RIF(x)=30. This operation returns 29.99999 (d=5), rather than 30 ###
         return Lower(x,d)
     if d>s and (x-RIF(x))==0: ### Ex. x=1.24 and d=5. This operation returns 1.24 rather than 1.23999 given by above orders. ###
         return float(x)
     return float(floor(I.lower()*10^d)/10^d)
 
 def Numb(x,y,d):
     z=RIF((x+y)/2)
     return Trunc(z,d)
 
 gamma = 0.5772156649015328606065120900824024310421
 
 def A(a,d):
     if a==1:
         if 0<d<=1:
             return RIF(max(gamma,1/d/exp(gamma*d+1)))
         return False
     if a!=1:
         if d+1==a:
             return RIF(max(1/2,1/abs(a-1), zeta(a)-1/(a-1)))
         if 0<d<a<d+1:
             l1=RIF((d-a+1)/abs(zeta(a))/abs(a-1))
             return RIF(max(1/2, (l1^(d-a+1)/d^d)^(1/(a-1)), zeta(a)-1/(a-1)))
         if d==a:
             return RIF(1/2)
         return False
 
 def crux(v):
     if v%2==0:
         return CONSTANT2
     return CONSTANT_RAM
 
 #--------------------
 
 def fp_prime(p): #Definition solely on the primes -- TO BE CHANGED EACH TIME
     f=RIF((p-2)/(p^(3/2)-p-sqrt(p)+2))
     return RIF(1+f)
 
 def pp(r): #q square free
     f=1
     p=2
     P=1
     if moebius(r)^2==1:
         while p<=sqrt(r):
             if is_prime(p)==True:
                 if r%p==0:
                     f=f*fp_prime(p)
                     P=P*p
             p=p+1
         if P!=r:
             j=r/P
             f=f*fp_prime(j)
         return RIF(f)
     return 0
 
 def ramp_prime(p): #Definition solely on the primes -- TO BE CHANGED EACH TIME
     a=p^(3/2)+p-sqrt(p)-1
     b=p^(3/2)-sqrt(p)+1
     f=RIF(a/b)
     if p==2:
         return RIF(21/25)
     return RIF(f)
 
 def ramp(r): #q square free
     f=1
     p=2
     P=1
     if moebius(r)^2==1:
         while p<=sqrt(r):
             if is_prime(p)==True:
                 if r%p==0:
                     f=f*ramp_prime(p)
                     P=P*p
             p=p+1
         if P!=r:
             j=r/P
             f=f*ramp_prime(j)
         return RIF(f)
     return 0
 
 #--------------------
 
 def E(a,v):
     if a!=1:
         a1= RIF(abs(a-1)/(a-1/2))
         A = RIF(Upper(Ram_new_cst,2)*(1+a1))
         if v==2:
             A = RIF(Upper((1-1/sqrt(2))*max(C2_v2_1,C2_v2_2),digits)*(1+a1))
         B = RIF(abs(zeta(a)/zeta(2*a)-6/pi^2/(a-1)))
         if v==2:
             B = RIF((1-1/sqrt(2))*abs(v^a/(v^a+1)*zeta(a)/zeta(2*a)-v/(v+1)*6/pi^2/(a-1)))
         c1=RIF(abs(zeta(a)*(a-1)))
         C=RIF(a1*( 3*zeta(2*a)/(a-1/2)/pi^2/c1 )^(2/(a-1)))
         if v==2:
             C=RIF((1-1/sqrt(2))*a1*(3*(v^a+1)*zeta(2*a)/v^(a-1)/(v+1)/(a-1/2)/pi^2/c1)^(2/(a-1)))
         return max(A,B,C)
     return -1
 
except:
 _st_.goboom(215)
_st_.blockend()
_st_.current_tex_line = 217
_st_.blockbegin()
try:
 
 #For checks about the following constants, see at the end of the file.
 
 digits = 3 #Precision seems to be affected by more than 7 digits
 
 dlong = 5 # (Trunc(,) is not defined for higher number of digits)
 
 delta = 1/3
 delta2 = 45/32
 deltaram = 1/3
 
 choice = 3/4
 
 theta = RIF(1-1/12/log(10))
 
 exponent=6
 exponent2=8
 Threshold=10^exponent
 Threshold2=10^(exponent/2)
 Threshold3=5*10^(exponent2)
 
 Thresholdv2=10^exponent2
 
 expbip= 7
 Thresholdbip = 10^(expbip)
 Thresholdbip2 = 10^(expbip/2)
 
 
 ##############################################################################################
 
 # ----> lemma-label{tildetildem}
 
 I_sum1_l=0.755366607315099
 I_sum1_u=0.755366626776258 ### Precision: 10^9, Time: 8555.87245297s, using SAGE ###
 C_sum1=Numb(I_sum1_l+gamma, I_sum1_u+gamma,8)
 
 k2_1half = RIF ( 3/(3-3^(1-1/2)) )
 k2_theta = RIF ( 3/(3-3^(1-theta)) )
 
 Delta_1half_l=Lower(zeta(3/2)*1.36843276585094,dlong) ### Precision: 4*10^9, using C++ ###
 Delta_1half_u=Upper(zeta(3/2)*1.36843284087041,dlong) 
 Delta_1half=Trunc(Delta_1half_u,digits)
 
 Delta_theta_l=Lower(zeta(1+theta)*1.00724550163589,dlong)
 Delta_theta_u=Upper(zeta(1+theta)*1.00724557626645,dlong) 
 Delta_theta=Trunc(Delta_theta_u,digits)
 
 ##############################################################################################
 
 # ----> lemma-label{sum1}
 
 I_Error_sum1_l=7.35984783249704
 I_Error_sum1_u=7.35984795957735 ### Precision 10^9, Time: 53510.6989071s, using SAGE ###
 Error_sum1=Upper(I_Error_sum1_u,digits)
 
 #DELTA PRODUCTS
 
 Error_sum1_1= RIF(A(1,1/30) * zeta(2 - 2/30) * zeta(2-1/30) * 1.20606653924993) #d=1/30, Pfd=[1.20606644302573,1.20606653924993]
 Error_sum1_2 = RIF(A(1,1/9) * zeta(2 - 2/9) * zeta(2-1/9) * 1.1861090282627) #d=1/9, Pfd=[1.18610893203787,1.1861090282627]
 Error_sum1_3 = RIF(A(1,1/7) * zeta(2 - 2/7) * zeta(2-1/7) * 1.17508136980136) #d=1/7, Pfd=[1.1750812735761,1.17508136980136]
 Error_sum1_4 = RIF(A(1,1/5) * zeta(2 - 2/5) * zeta(2-1/5) * 1.15005486834993) #d=1/5, Pfd=1.15005477212383,1.15005486834993]
 Error_sum1_5 = RIF(A(1,1/3) * zeta(2 - 2/3) * zeta(2-1/3) * 1.0571339931299) #d=1/3, Pfd=[1.05713389690357,1.0571339931299]
 Error_sum1_6 = RIF(A(1,2/5) * zeta(2 - 2*2/5) * zeta(2-2/5) * 0.985530751288352) #d=2/5/14, Pfd=[0.985530703014949,0.985530751288352]
 Error_sum1_7 = RIF(A(1,4/9) * zeta(2 - 2*4/9) * zeta(2-4/9) * 0.925136718595616) #d=4/9, Pfd=[0.925136670211812,0.925136718595616]
 Error_sum1_8 = RIF(A(1,8/17) * zeta(2 - 2*8/17) * zeta(2-8/17) * 0.883955928323831) #d=8/17, Pfd=[0.883955879867484,0.883955928323831]
 
 ##############################################################################################
 
 # ----> lemma-label{sumvar1log}
 
 Prod_sumvar1log_l = 0.908260084203484  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Prod_sumvar1log_u = 0.908260346651785
 
 deltaProd_sumvar1log_l=8.06663259802707
 deltaProd_sumvar1log_u=8.08903653041877
 
 Sum_sumvar1log_l = 0.550970060568342+gamma
 Sum_sumvar1log_u = 0.55099105871815+gamma
 
 A2_sumvar1log = RIF(1+(2-2^delta-2)/((2-1)*2^(1-delta)+2^delta+1))
 
 p2_sumvar1log = RIF(1-A2_sumvar1log/(2-1+A2_sumvar1log))
 q2_sumvar1log = RIF(log(2)*A2_sumvar1log/(A2_sumvar1log+2-1))
 v2_sumvar1log = RIF(1+(2*(2-1)-A2_sumvar1log*(2+2^delta))/((2-1)*2^(1-delta)+A2_sumvar1log*(2+2^delta)-2+1))
 
 constant_g10 = RIF( Prod_sumvar1log_u/2 + 1/log(Threshold2) * (Sum_sumvar1log_u ) + A(1,delta)*deltaProd_sumvar1log_u/delta/log(Threshold2)^2 )
 constant_g20 = RIF( p2_sumvar1log * Prod_sumvar1log_u/2 + 1/log(Threshold2) * (q2_sumvar1log + Sum_sumvar1log_u) + v2_sumvar1log * A(1,delta)*deltaProd_sumvar1log_u/delta/log(Threshold2)^2 )
 
 constant_g10BIP = RIF( Prod_sumvar1log_u/2 + 1/log(Thresholdbip2) * (Sum_sumvar1log_u ) + A(1,delta)*deltaProd_sumvar1log_u/delta/log(Thresholdbip2)^2 )
 constant_g20BIP = RIF( p2_sumvar1log * Prod_sumvar1log_u/2 + 1/log(Thresholdbip2) * (q2_sumvar1log + Sum_sumvar1log_u) + v2_sumvar1log * A(1,delta)*deltaProd_sumvar1log_u/delta/log(Thresholdbip2)^2 )
 
 ##############################################################################################
 
 # ----> lemma-label{sum2}
 
 I_sum2_l=1.13992197915589 ### Precision: 10^9, Time: 8555.87245297s, using SAGE ###
 I_sum2_u=1.13992201807822 
 C_sum2=Numb(I_sum2_l+gamma, I_sum2_u+gamma,8)
 C_sum2_22=Numb(I_sum2_l+gamma+log(2)/3, I_sum2_u+gamma+log(2)/3,8)
 
 Error_sum2=RIF( A(1,delta)*zeta(2-2*delta)/zeta(4-4*delta) )
 
 #DELTA PRODUCTS
 
 Error_sum1_1= RIF(A(1,1/30) * zeta(2 - 2/30) / zeta(4-4/30) ) #d=1/30
 Error_sum1_2 = RIF(A(1,1/9) * zeta(2 - 2/9) / zeta(4-4/9) ) #d=1/9
 Error_sum1_3 = RIF(A(1,1/7) * zeta(2 - 2/7) / zeta(4-4/7) ) #d=1/7
 Error_sum1_4 = RIF(A(1,1/5) * zeta(2 - 2/5) / zeta(4-4/5) ) #d=1/5
 Error_sum1_5 = RIF(A(1,1/3) * zeta(2 - 2/3) / zeta(4-4/3) ) #d=1/3
 Error_sum1_6 = RIF(A(1,2/5) * zeta(2 - 2*2/5) / zeta(4-2*4/5) ) #d=2/5
 Error_sum1_7 = RIF(A(1,4/9) * zeta(2 - 2*4/9) / zeta(4-4*4/9) ) #d=4/9
 Error_sum1_8 = RIF(A(1,8/17) * zeta(2 - 2*8/17) / zeta(4-8*4/17) ) #d=8/17
 
 ##############################################################################################
 
 # ----> lemma-label{sum2log}
 
 Prod_sum2log_l = 0.766633895034946  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Prod_sum2log_u = 0.766634119738678
 
 deltaProd_sum2log_l = 5.41350358675289
 deltaProd_sum2log_u = 5.42101612591179
 
 Sum_sum2log_l = 0.749513593011507+gamma
 Sum_sum2log_u = 0.74953459116131+gamma
 
 B2_sum2log = RIF(1+(2^(1-delta)-1)/(2^(2-2*delta)+1))
 
 j2_sum2log = RIF(1-B2_sum2log/(2+B2_sum2log))
 k2_sum2log = RIF(log(2)*B2_sum2log/(B2_sum2log+2))
 l2_sum2log = RIF(1+((2-B2_sum2log)*2^(1-delta)-B2_sum2log)/(2^(2-2*delta)+2^(1-delta)*(B2_sum2log-1)+B2_sum2log))
 
 constant_om1 = RIF(Prod_sum2log_u / 2 + 1/log(Threshold2) * ( Sum_sum2log_u ) + A(1,delta) * (deltaProd_sum2log_u) / delta/ log(Threshold2)^2)
 constant_om2 = RIF(j2_sum2log * Prod_sum2log_u / 2 + 1/log(Threshold2) * ( k2_sum2log + Sum_sum2log_u ) + l2_sum2log * A(1,delta) * (deltaProd_sum2log_u) / delta/ log(Threshold2)^2)
 
 constant_om1BIP = RIF(Prod_sum2log_u / 2 + 1/log(Thresholdbip2) * ( Sum_sum2log_u ) + A(1,delta) * (deltaProd_sum2log_u) / delta/ log(Thresholdbip2)^2)
 constant_om2BIP = RIF(j2_sum2log * Prod_sum2log_u / 2 + 1/log(Thresholdbip2) * ( k2_sum2log + Sum_sum2log_u ) + l2_sum2log * A(1,delta) * (deltaProd_sum2log_u) / delta/ log(Thresholdbip2)^2)
 
 ##############################################################################################
 
 # ----> lemma-label{sumvarp}
 
 Prod_sumvarp_l = Trunc(1.94359643387259,dlong)  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Prod_sumvarp_u = Trunc(1.94359649909918,dlong)
 
 deltaProd_sumvarp_l=Trunc(35.1592481967473,dlong)  ### delta2 = 11/8
 deltaProd_sumvarp_u=Trunc(35.3602424406516,dlong)
 
 deltaProdS1_sumHalf_l=Trunc(8.18840472503388,dlong)  ### delta2 = 1
 deltaProdS1_sumHalf_u=Trunc(8.18840524101289,dlong)
 
 deltaProdS2_sumHalf_l=Trunc(17.3092458701807,dlong)  ### delta2 = 5/4
 deltaProdS2_sumHalf_u=Trunc(17.3092458701807,dlong)
 
 deltaProdS3_sumHalf_l=Trunc(10.4996429321967,dlong) ### delta2 = 1.101
 deltaProdS3_sumHalf_u=Trunc(10.4996436034292,dlong)
 
 deltaProdS4_sumHalf_l=Trunc(68.8610486654603,dlong)  ### delta2 = 23/16
 deltaProdS4_sumHalf_u=Trunc(81.976134467179,dlong)
 
 deltaProdS5_sumHalf_l=Trunc(123.205479993632,dlong)  ### delta2 = 47/32
 deltaProdS5_sumHalf_u=Trunc(481.798441901477,dlong)
 
 
 f2p = RIF(1-2/(2^2-2+1))
 g2p = RIF(1+(2^2-2^delta2-4*2+2)/(2^(2-delta2)*(2-1)^2+2^delta2+2*2-1))
 
 constant1_m1 = RIF(Prod_sumvarp_u + A(2,delta2)*deltaProd_sumvarp_u/(5*Thresholdv2/10)^((delta2-1)))
 constant1_m2 = RIF(Prod_sumvarp_u * f2p + A(2,delta2)*deltaProd_sumvarp_u/(5*Thresholdv2/10)^((delta2-1)) * g2p)
 
 constant2_m1 = 3.65284002906416
 constant2_m2 = 1.23963002179812
 
 constant_m1 = max(constant1_m1,constant2_m1)
 constant_m2 = max(constant1_m2,constant2_m2)
 
 constant_m1BIP = constant_m1
 constant_m2BIP = constant_m2
 
 ##############################################################################################
 
 # ----> lemma-label{Ss1}
 
 deltaProd_sumSs1_l=Trunc(26.3023533198884,dlong)
 deltaProd_sumSs1_u=Trunc(26.320623342386,dlong)
 
 f2p = RIF(1-2/(2^2-2+1))
 h2p = RIF(1+(2^2-2^(1+delta)-4*2+2)/(2^(1-delta)*(2-1)^2+2^(1+delta)+2*2-1))
 
 constant1_w1 = RIF(Prod_sumvarp_u + A(1,delta)*(2-delta)*deltaProd_sumSs1_u/(1-delta)/(Thresholdv2)^(delta))
 constant1_w2 = RIF(Prod_sumvarp_u * f2p + A(1,delta)*(2-delta)*deltaProd_sumSs1_u/(1-delta)/(Thresholdv2)^(delta) * h2p)
 
 constant2_w1 = 1.94359647941059
 constant2_w2 = 0.647865567529124
 
 constant_w1 = max(constant1_w1,constant2_w1)
 constant_w2 = max(constant1_w2,constant2_w2)
 
 constant_w1BIP = constant_w1
 constant_w2BIP = constant_w2
 
 #DELTA PRODUCTS
 
 Error_sumSs1_1= RIF(A(1,1/30) * (2-1/30) / (1-1/30) * 8.83934258158701 / Threshold2^(1/30)) #d=1/30, Hd=[8.83934205871588,8.83934258158701]
 Error_sumSs1_2 = RIF(A(1,1/9) * (2-1/9) / (1-1/9) * 10.7976387053896 / Threshold2^(1/9)) #d=1/9, Hd=[10.7976379411273,10.7976387053896]
 Error_sumSs1_3 = RIF(A(1,1/7) * (2-1/7) / (1-1/7) * 11.8428635283205 / Threshold2^(1/7)) #d=1/7, Hd=[11.8428619436714,11.8428635283205]
 Error_sumSs1_4 = RIF(A(1,1/5) * (2-1/5) / (1-1/5) * 14.2781215093248 / Threshold2^(1/5)) #d=1/5, Hd=[14.2781040503951,14.2781215093248]
 Error_sumSs1_5 = RIF(A(1,1/3) * (2-1/3) / (1-1/3) *  26.3206233423862 / Threshold2^(1/3)) #d=1/3, Hd=[26.3023533198884,26.3206233423862]
 Error_sumSs1_6 = RIF(A(1,2/5) * (2-2/5) / (1-2/5) * 44.8184727295661 / Threshold2^(2/5)) #d=2/5, Hd=[43.8778284108464,44.8184727295661]
 Error_sumSs1_7 = RIF(A(1,4/9) * (2-4/9) / (1-4/9) * 100.006373211557 / Threshold2^(4/9)) #d=4/9, Hd=[76.6825997339701,100.006373211557]
 Error_sumSs1_8 = RIF(A(1,8/17) * (2-8/17) / (1-8/17) * 618.740666005107 / Threshold2^(8/17)) #d=8/17, Hd=[128.735118453479,618.740666005107]
 
 ##############################################################################################
 
 # ----> lemma-label{sum.1/2}
 
 delta_sumHalf=1/3
 
 F2=RIF(1-(sqrt(2)+1)/(2^(3/2)-2+2))
 G2=RIF(log(2)/(2-2*sqrt(2)+2))
 D2=RIF(1+(2-4*sqrt(2)-2^delta_sumHalf+2)/((sqrt(2)-1)^2*2^(1-delta_sumHalf)+2*sqrt(2)+2^delta_sumHalf-1))
 
 Prod_sumHalf_l = 15.0333977306198  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Prod_sumHalf_u = 15.0337644348976
 
 deltaProd1_sumHalf_l = 10.7125980293757
 deltaProd1_sumHalf_u = 10.7200446392398
 
 deltaProd2_sumHalf_l= 150.759502870216
 deltaProd2_sumHalf_u= 165.591131996911
 
 Sum_sumHalf_l = -1.73634511834745+gamma
 Sum_sumHalf_u = -1.73581610256903+gamma
 
 #DELTA PRODUCTS
 
 Error_sumHalf_1= RIF(A(1,1/3) * 1792.86936752771 / Threshold^(1/3)) #d=1/3, Hd=[1612.51548737184,1792.86936752771],[10.7125980293757,10.7200446392398]-[150.759502870216,165.591131996911]
 Error_sumHalf_2 = RIF(A(1,11/32) * 2205.43552891345 / Threshold^(11/32)) #d=11/32, Hd=[1913.11941809751,2205.43552891345],[10.7061052639316,10.7186098449943]-[178.694246967918,205.757608571173]
 Error_sumHalf_3 = RIF(A(1,6/17) * 2702.54807903974 / Threshold^(6/17)) #d=6/17, Hd=[2246.17435290147,2702.54807903974],[10.6954578407999,10.7152816957671]-[210.011986988813,252.214375297975]
 Error_sumHalf_4 = RIF(A(1,3/8) * 4914.35562349626 / Threshold^(3/8)) #d=3/8, Hd=[3448.13446436226,4914.35562349626],[10.6484790351858,10.7093722208825]-[323.814739454205,458.883632218294]
 Error_sumHalf_5 = RIF(A(1,8/21) * 5991.07302993625 / Threshold^(8/21)) #d=8/21, Hd=[3918.3769356223,5991.07302993625],[10.6297861027956,10.7126223292616]-[368.622369042004,559.253639846107]
 Error_sumHalf_6 = RIF(A(1,9/23) * 8918.17703847463 / Threshold^(9/23)) #d=9/32, Hd=[4965.43289805425,8918.17703847463],[10.5897960141305,10.7321784325023]-[468.888436701578,830.975471994204]
 Error_sumHalf_7 = RIF(A(1,2/5) * 13336.5474051997 / Threshold^(2/5)) #d=2/5, Hd=[6155.39804245799,13336.5474051997],[10.5473705964455,10.7735284010179]-[583.595502421462,1237.899684187]
 Error_sumHalf_8 = RIF(A(1,4/9) * 1169421.21876513 / Threshold^(4/9)) #d=4/9, Hd=[25244.9803916096,1169421.21876513],[10.0427264910237,13.0976618077657]-[2513.75763485879,89284.7315748967]
 
 
 # ----> lemma-label{sum.1/2threshold}
 
 constant1_threshold_1half = 14.1135189389139
 constant2_threshold_1half = 2.08929191526059
 
 constant_x1v = RIF(Prod_sumHalf_u + Sum_sumHalf_u/log(Threshold3) + A(1,delta_sumHalf)*deltaProd1_sumHalf_u*deltaProd2_sumHalf_u/Threshold3^(delta_sumHalf)/log(Threshold3))
 
 constant_x2 = RIF(Prod_sumHalf_u *F2+ (Sum_sumHalf_u+G2)/log(Threshold3) + D2*A(1,delta_sumHalf)*deltaProd1_sumHalf_u*deltaProd2_sumHalf_u/Threshold3^(delta_sumHalf)/log(Threshold3))
 
 constant_x1 = RIF( constant_x2 * (1+1/(sqrt(2)-1)^2))
 
 ##############################################################################################
 
 # ----> lemma-label{Ss2}
 
 delta_Ss2=1/3
 
 F_Ss2 = RIF(1-(2-1)^2/(2^2*(sqrt(2)-1)^2+2*2^(3/2)-3*2+1))
 H_Ss2 = RIF(1+(2^2-4*2^(3/2)-(2-1)*2^delta_Ss2+3*2)/(2^(2-delta_Ss2)*(sqrt(2)-1)^2+2*2^(3/2)+(2-1)*2^delta_Ss2-2*2))
 
 Prod_Ss2_l = 5.69431329873424  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Prod_Ss2_u = 5.69441191918336
 
 deltaProd1_Ss2_l = 1.70954296717661
 deltaProd1_Ss2_u = 1.71048525255215
 
 deltaProd2_Ss2_l = deltaProd2_sumHalf_l
 deltaProd2_Ss2_u = deltaProd2_sumHalf_u
 
 #DELTA PRODUCTS
 
 Error_sumHalf_1= RIF(A(1,1/3) * 1792.86936752771 / Threshold^(1/3)) #d=1/3, Hd=[1612.51548737184,1792.86936752771],[10.7125980293757,10.7200446392398]-[150.759502870216,165.591131996911]
 
 Error_sumHalf_1BIP = RIF(A(1,1/3) * 1792.86936752771 / Thresholdbip^(1/3)) 
 
 ##############################################################################################
 
 # ----> lemma-label{sum2.1/2}
 
 delta_sum2Half=1/3
 
 X22 = RIF(1-1/(2-2*sqrt(2)+2))
 Y22 = RIF(1+(2-4*sqrt(2)-2^(delta_sum2Half)+2)/(2^(1-delta_sum2Half)*(sqrt(2)-1)^2+2*sqrt(2)+2^delta_sum2Half-1))
 
 Prod_sum2Half_l = 15.0334119036497  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Prod_sum2Half_u = 15.0336721156811
 
 deltaProd_sum2Half_l = 1615.05735275972
 deltaProd_sum2Half_u = 1775.90360702186
 
 constant1_threshold2_1half = 16.7682417501771
 constant2_threshold2_1half = 2.50640699370728
 
 constant2_x1v = RIF(Prod_sum2Half_u + deltaProd_sum2Half_u * A(1,delta_sum2Half) * (2-delta_sum2Half)/(1-delta_sum2Half) / Threshold3^delta_sum2Half)
 constant2_x2 = RIF(X22 * Prod_sum2Half_u + Y22 * deltaProd_sum2Half_u * A(1,delta_sum2Half) * (2-delta_sum2Half)/(1-delta_sum2Half) / Threshold3^delta_sum2Half)
 constant2_x1 = RIF( constant2_x2 * (1+1/(sqrt(2)-1)^2))
 
 ##############################################################################################
 
 # ----> lemma-label{Ss3}
 
 delta_Ss3 = 1/3
 
 F_Ss3 = RIF(1-(2^(3/2)+2-sqrt(2)-1)/(2^(5/2-theta)*(2^theta-1)+2+2^(3/2-theta)-sqrt(2)-1))
 H_Ss3 = RIF(1+(2^(3/2-delta_Ss3)-2*2^(3/2-theta-delta_Ss3)-2^(1-delta_Ss3)-sqrt(2)-1)/(2^(3/2-2*delta_Ss3)*(2-2^(1-theta))+2^(3/2-theta-delta_Ss3)+2^(1-delta_Ss3)+sqrt(2)+1))
 
 Prod_Ss3_l = 2.25359602570734
 Prod_Ss3_u = 2.25361568426274
 
 deltaProd_Ss3_l = 55.1999077928566
 deltaProd_Ss3_u = 57.9152802733073
 
 Error_Ss3 = A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Threshold^delta_Ss3
 Error_Ss3BIP = A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Thresholdbip^delta_Ss3
 
 ##############################################################################################
 
 # ----> lemma-label{Parity}
 
 Prod_Parity_l = 0.660161800282638  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Prod_Parity_u = 0.660161816820513
 
 deltaProd_Parity_l = 1.07964726493134
 deltaProd_Parity_u = 1.08039615954305
 
 constant_qeven = RIF(4 * (1+1/2^(1-delta))*A(1,delta)*0.660161816820513*1.08039615954305)
 constant_qodd = RIF(2^(1+delta) * (1+1/2^(1-delta))*A(1,delta)*0.660161816820513*1.08039615954305)
 
 ##############################################################################################
 
 # ----> lemma-label{Ss1Log} _______ N  E  W
 
 W1 = 10^(12)
 
 f2_2_Ss1Log = RIF( 1 - 1/(2^(2-2*theta)*(2^theta-1)^2+1) )
 f2_3_Ss1Log = RIF( 1 - 1/(2^(3/2-2*theta)*(2^theta-1)^2+1) )
 
 Prod2_Ss1Log_l = 2.93392267813336  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Prod2_Ss1Log_u = 2.93392292726709
 
 Prod3_Ss1Log_l = 5.30171336966289 ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Prod3_Ss1Log_u = 5.30175957628429
 
 constant_y1 = RIF( 3 * Prod2_Ss1Log_u + ( 4/e/log(W1) + 16/e^2/log(W1)^2 ) * 5.30175957628429 )
 
 constant_y2 = RIF( 3 * f2_2_Ss1Log * Prod2_Ss1Log_u + ( 4/e/log(W1) + 16/e^2/log(W1)^2 ) * f2_3_Ss1Log * 5.30175957628429 )
 
 ##############################################################################################
 
 # ----> lemma-label{Ss2Log} _______ N  E  W
 
 
 f2_0_Ss2Log=RIF(1-(2-1)/(2^(2-2*theta)*(2^theta-1)^2+2*2^(1-theta)-2^(1-2*theta)-1))
 s2_Ss2Log=RIF(log(2)/(2^(1-2*theta)*(2^theta-1)^2+1))
 f2_d_Ss2Log=RIF(1+(2^(2*theta)-4*2^theta-2^(2*theta+delta-1)+2)/(2^(1-delta)*(2^theta-1)^2+2*2^theta+2^(2*theta+delta-1)-1))
 
 Prod1_Ss2Log_u = 2.0881396785312
 Prod1_Ss2Log_l = 2.08813954913666  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 
 Sum_Ss2Log_l = 0.282661139651601+gamma  ### Precision: 3*10^9, Time: <360s, using C++ ---> int_double
 Sum_Ss2Log_u = 0.282661147670366+gamma
 
 deltaProd_Ss2Log_l = 30.0384493826561
 deltaProd_Ss2Log_u = 30.0384508591214
 
 constant_z1 = RIF( 1*(2*A(1,delta)*deltaProd_Ss2Log_u/log(10^(12)) / (1-choice)^2 / 10^(12*delta*choice) + A(1,delta)*deltaProd_Ss2Log_u/log(10^(12)) / (1-(2/delta)*choice / (1-choice) / log(10^(12)) )^2) + 1*( choice / (1-choice) + (Sum_Ss2Log_u + 0) / log(10^(12)) ) * Prod1_Ss2Log_u )
 
 constant_z2 = RIF( f2_d_Ss2Log * (2*A(1,delta)*deltaProd_Ss2Log_u/log(10^(12)) / (1-choice)^2 / 10^(12*delta*choice) + A(1,delta)*deltaProd_Ss2Log_u/log(10^(12)) / (1-(2/delta)*choice / (1-choice) / log(10^(12)) )^2) + f2_0_Ss2Log * ( choice / (1-choice) + (Sum_Ss2Log_u + s2_Ss2Log) / log(10^(12)) ) * Prod1_Ss2Log_u )
 
 ##############################################################################################
 
 # ----> lemma-label{Ss3Log}
 
 k3=3/2
 
 deltaSs3Log = delta
 
 f2_0_Ss3Log = RIF(1-(2-1)^2/((2^theta-1)^2*2^(3-2*theta)-2^(2-2*theta)+2*2^(2-theta)-2*2+1))
 s2_Ss3Log = RIF(log(2)*(2-1)/(2^(2-2*theta)*(2^theta-1)^2+2-1))
 f2_d_Ss3Log = RIF(1+(2^2-(2-1)*2^deltaSs3Log-4*2^(2-theta)+2+2*2^(2-2*theta))/(2^(3-2*theta-deltaSs3Log)*(2^theta-1)^2+2*2^(2-theta)+(2-1)*2^deltaSs3Log-2-2^(2-2*theta)))
 
 Prod_Ss3Log_l = 1.05888883358328
 Prod_Ss3Log_u = 1.05888895802532
 
 Sum_Ss3Log_l = 0.698779325829545 + gamma ### Precision: 6*10^9, Time: <360s, using C++ ---> int_double
 Sum_Ss3Log_u= 0.698779357125726 + gamma
 
 deltaProd_Ss3Log_l = 9.13490825011212
 deltaProd_Ss3Log_u = 9.14498162967894
 
 constant_psi1 = RIF( Prod_Ss3Log_u *  ( 1/(k3-1)/sqrt(12*log(10)) + 1/(log(10^12)^(3/2)) * ( Sum_Ss3Log_u - 2 + 0 + A(1,deltaSs3Log) * deltaProd_Ss3Log_u * (2^(k3+1)+1) ) ) )
 
 constant_psi2 = RIF( f2_0_Ss3Log*Prod_Ss3Log_u *  ( 1/(k3-1)/sqrt(12*log(10)) + 1/(log(10^12)^(3/2)) * ( Sum_Ss3Log_u - 2 + s2_Ss3Log + A(1,deltaSs3Log) * deltaProd_Ss3Log_u * (2^(k3+1)+1)*f2_d_Ss3Log ) ) )
 
 ##############################################################################################
 ### NEW STUFF ################################################################################
 ##############################################################################################
 
 ##############################################################################################
 
 #--------------------
 
 Ram_new_cst = 0.43
 C2_v2_1= 3*9/70
 C2_v2_2= 0.406722117422497
 
 CONSTANT1 = RIF( max( 6*C_sum2/pi^2, Ram_new_cst ) )
 CONSTANT_ALT = RIF( max(4*C_sum2_22/pi^2, max(C2_v2_1,C2_v2_2)) )
 
 cst_crucial = CONSTANT1
 
 CONSTANT2 = RIF( (1-1/sqrt(2)) * max( 4*C_sum2_22/pi^2, C2_v2_1,C2_v2_2 ) )
 
 CONSTANT_RAM = RIF( (1-1/sqrt(2)) * (CONSTANT1+CONSTANT2/(sqrt(2)-1)) )
 
 #--------------------
 
 Prod_Ram_Lower = 9.37522491513744
 Prod_Ram_Upper = 9.37530668903219
 
 #--------------------
 
 v0 = 2
 v1 = 3
 v2 = 5
 v4 = 7
 v1_2 = v0*v1
 v3_2 = v0*v2
 v7_2 = v0*v4
 
 ##############################################################################################
 
 # ----> lemma-label{S1}
 
 constant_X1 = RIF( constant_x1 * constant2_x1 * (1-choice) + (constant_x1 * constant2_x1 + constant2_x1) / log(Threshold) )
 constant_X2 = RIF( constant_x2 * constant2_x2 * (1-choice) + (constant_x2 * constant2_x2 + constant2_x2) / log(Threshold) )
 
 constant_c1=RIF(sqrt(constant_y1*constant_z1/constant_X1)*(Threshold)^((1-choice)/2)/log(Threshold)/389)
 constant_c2=RIF(sqrt(constant_y2*constant_z2/constant_X2)*(Threshold)^((1-choice)/2)/log(Threshold)/389 * 2^theta*(sqrt(2)-1)/(2^theta-1)/sqrt(2))
 
 constant1_errS1=RIF((1+constant_c1)*constant_X1*log(Threshold)^2/Threshold^(1-choice) + (1+1/constant_c1)*constant_y1*constant_z1/389^2)
 constant2_errS1=RIF((1+constant_c2)*constant_X2*log(Threshold)^2*2/Threshold^(1-choice)/(sqrt(2)-1)^2+ (1+1/constant_c2)*constant_y2*constant_z2*2^(2*theta)/389^2/(2^theta-1)^2)
 
 constant_X1BIP = RIF( constant_x1 * constant2_x1 * (1-choice) + (constant_x1 * constant2_x1 + constant2_x1) / log(Thresholdbip) )
 constant_X2BIP = RIF( constant_x2 * constant2_x2 * (1-choice) + (constant_x2 * constant2_x2 + constant2_x2) / log(Thresholdbip) )
 
 constant_c1BIP = RIF(sqrt(constant_y1*constant_z1/constant_X1)*(Thresholdbip)^((1-choice)/2)/log(Thresholdbip)/389)
 constant_c2BIP = RIF(sqrt(constant_y2*constant_z2/constant_X2)*(Thresholdbip)^((1-choice)/2)/log(Thresholdbip)/389 * 2^theta*(sqrt(2)-1)/(2^theta-1)/sqrt(2))
 
 constant1_errS1BIP = RIF((1+constant_c1BIP)*constant_X1*log(Thresholdbip)^2/sqrt(Thresholdbip) + (1+1/constant_c1BIP)*constant_y1*constant_z1/389^2)
 constant2_errS1BIP = RIF((1+constant_c2BIP)*constant_X2*log(Thresholdbip)^2*2/sqrt(Thresholdbip)/(sqrt(2)-1)^2+ (1+1/constant_c2BIP)*constant_y2*constant_z2*2^(2*theta)/389^2/(2^theta-1)^2)
 
 
 ##############################################################################################
 
 # ----> lemma-label{S2}
 
 constant1_errS2 = RIF(constant_qodd + constant_m1 * constant_w1)
 
 constant2_errS2 = RIF(constant_qeven + 2^2 * constant_m2 * constant_w2)
 
 constant1_errS2BIP = RIF(constant_qodd + constant_m1BIP * constant_w1BIP)
 
 constant2_errS2BIP = RIF(constant_qeven + 2^2 * constant_m2BIP * constant_w2BIP)
 
 ##############################################################################################
 
 # ----> lemma-label{S3}
 
 constant1_errS3 =  RIF(2 * Error_sum1 * constant_g10 / 4)
 constant2_errS3 = RIF(2 * 2 * Error_sum1 * A2_sumvar1log * constant_g20 / 4)
 
 constant_o1 = RIF(2 * ( gamma * log(Threshold) / (Threshold)^(1/4) + 1 / 103))
 constant_o2 = RIF(2 * ( sqrt(2)/(sqrt(2)-1) * gamma * log(Threshold) / (Threshold)^(1/4) + 2^theta / (2^theta-1) * 1 / 103))
 
 constant1_errS3BIP =  RIF(2 * Error_sum1 * constant_g10BIP / 4)
 constant2_errS3BIP = RIF(2 * 2 * Error_sum1 * A2_sumvar1log * constant_g20BIP / 4)
 
 constant_o1BIP = RIF(2 * ( gamma * log(Thresholdbip) / (Thresholdbip)^(1/4) + 1 / 103))
 constant_o2BIP = RIF(2 * ( sqrt(2)/(sqrt(2)-1) * gamma * log(Thresholdbip) / (Thresholdbip)^(1/4) + 2^theta / (2^theta-1) * 1 / 103))
 
 ##############################################################################################
 
 # ----> label{estimm}
 
 constant_n1 = RIF(2 * Error_sum2 * constant_om1^2 / 2^4)
 constant_n2 = RIF(2 * Error_sum2 * B2_sum2log * constant_om2^2 / 2^4)
 
 constant_n1BIP = RIF(2 * Error_sum2 * constant_om1BIP^2 / 2^4)
 constant_n2BIP = RIF(2 * Error_sum2 * B2_sum2log * constant_om2BIP^2 / 2^4)
 
 ##############################################################################################
 
 constant_i1 = 3.83717
 constant_j1 = 4.89606
 constant_k1 = 0.000033536
 
 constant_i2 = 4.99703
 constant_j2 = 9.57182
 constant_k2 = 0.0000615022
 
 constant_e1 = RIF( 6 / pi^2 * (constant_i1 * log(Threshold)^2 / 2 / sqrt(Threshold) + (constant_i1 + constant_j1) * log(Threshold) / sqrt(Threshold) + 4 * constant_k1 ))
 constant_e2 = RIF( 6 / pi^2 * 2 / 3 * (constant_i2 * log(Threshold)^2 / 2 / sqrt(Threshold) + (constant_i2 + constant_j2) * log(Threshold) / sqrt(Threshold) + 4 * constant_k2 ))
 
 constant_e1BIP = RIF( 6 / pi^2 * 2 * constant_k1 )
 constant_e2BIP = RIF( 6 / pi^2 * 2 / 3 * 2 * constant_k2 )
 
 ##############################################################################################
 
 # ----> label{mainterm}
 
 constant_integral1_l = -0.04951001463
 constant_integral1_u = -0.04951000438
 
 constant_integral2_l = 2.63481249177
 constant_integral2_u = 2.63481271383
 
 error_integral1 =  RIF ( constant_i1 * log(Threshold)/Threshold + ( constant_i1 + constant_j1 )/Threshold + 2 * constant_k1/log (10^(12)) )
 error_integral2 =  RIF ( constant_i2 * log(Threshold)/Threshold + ( constant_i2 + constant_j2 )/Threshold + 2 * constant_k2/log (10^(12)) )
 
 constant_s1_l = RIF(gamma - 6 / pi^2 * constant_integral1_u - error_integral1)
 constant_s1_u = RIF(gamma - 6 / pi^2 * constant_integral1_l + error_integral1)
 
 constant_s2_l = RIF(2 * (gamma + log(2) ) - 4 / pi^2 * constant_integral2_u - error_integral2)
 constant_s2_u = RIF(2 * (gamma + log(2) ) - 4 / pi^2 * constant_integral2_l + error_integral2)
 
 error_s1 = RIF( (constant_s1_u + constant_s1_l )/2 - 0.607)
 error_s2 = RIF( (constant_s2_u + constant_s2_l )/2 - 1.472)
 
 barrier_threshold_1 = 0.610576755017781
 barrier_threshold_2 = 1.47308496508565
 
 ##############################################################################################
 
 # ----> label{error01}
 
 exbig = 8
 barrier = 3
 barrier2 = 8
 bip= floor(e^exbig)
 
 constant1_v1_Omega10_b3 = RIF( ( Prod_Ss2_u + A(1,delta_Ss2)*(2-delta_Ss2)*deltaProd1_Ss2_u *deltaProd2_Ss2_u/(1-delta_Ss2)/Threshold^delta_Ss2 ) * sqrt(log(barrier))/sqrt(barrier)/10^(exponent/2) )
 constant2_v1_Omega10_b3 = RIF( (2*Prod_Ss3_u + A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Threshold^delta_Ss3)/ 389 / sqrt(log(barrier)) ) #U_2=U_0, u=3
 constant1_v1_Omega10_b8 = RIF( ( Prod_Ss2_u + A(1,delta_Ss2)*(2-delta_Ss2)*deltaProd1_Ss2_u *deltaProd2_Ss2_u/(1-delta_Ss2)/Threshold^delta_Ss2 ) * sqrt(log(barrier2))/sqrt(barrier2)/10^(exponent/2) )
 constant2_v1_Omega10_b8 = RIF( (2*Prod_Ss3_u + A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Threshold^delta_Ss3)/ 389 / sqrt(log(barrier2)) ) #U_2=U_0
 constant1_v1_Omega10_bip = RIF( ( Prod_Ss2_u + A(1,delta_Ss2)*(2-delta_Ss2)*deltaProd1_Ss2_u *deltaProd2_Ss2_u/(1-delta_Ss2)/Thresholdbip^delta_Ss2 ) * sqrt(log(bip))/sqrt(bip)/10^(exponent/2) )
 constant2_v1_Omega10_bip = RIF( (2*Prod_Ss3_u + A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Thresholdbip^delta_Ss3)/ 389 / sqrt(log(bip)) ) #U_2=U_0
 constant3_v1_Omega10 = RIF( (2*Prod_Ss3_u + A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Threshold^delta_Ss3 )/ 389/10^6/sqrt(log(10^(12))) + constant_psi1/389^2 )
 constant3_v1_Omega10bip = RIF( (2*Prod_Ss3_u + A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Thresholdbip^delta_Ss3 )/ 389/10^6/sqrt(log(10^(12))) + constant_psi1/389^2 )
 
 constant1_v2_Omega10_b3 = RIF( 2 / (sqrt(2)-1)^2 * ( F_Ss2 * Prod_Ss2_u+ H_Ss2 * A(1,delta_Ss2)*(2-delta_Ss2)*deltaProd1_Ss2_u *deltaProd2_Ss2_u/(1-delta_Ss2)/Threshold^delta_Ss2 ) * sqrt(log(barrier)) / sqrt(barrier) / 10^(exponent/2) )
 constant2_v2_Omega10_b3 = RIF( 2^(1/2+theta) / (sqrt(2)-1)/(2^theta-1) * (F_Ss3 * 2*Prod_Ss3_u + H_Ss3 * A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Threshold^delta_Ss3)/ 389 / sqrt(log(barrier)) ) #U_2=U_0, u=8
 constant1_v2_Omega10_b8 = RIF( 2 / (sqrt(2)-1)^2 * ( F_Ss2 * Prod_Ss2_u+ H_Ss2 * A(1,delta_Ss2)*(2-delta_Ss2)*deltaProd1_Ss2_u *deltaProd2_Ss2_u/(1-delta_Ss2)/Threshold^delta_Ss2 ) * sqrt(log(barrier2)) / sqrt(barrier2) / 10^(exponent/2) )
 constant2_v2_Omega10_b8 = RIF( 2^(1/2+theta) / (sqrt(2)-1)/(2^theta-1) * (F_Ss3 * 2*Prod_Ss3_u + H_Ss3 * A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Threshold^delta_Ss3)/ 389 / sqrt(log(barrier2)) ) #U_2=U_0, u=8
 constant1_v2_Omega10_bip = RIF( 2 / (sqrt(2)-1)^2 * ( F_Ss2 * Prod_Ss2_u+ H_Ss2 * A(1,delta_Ss2)*(2-delta_Ss2)*deltaProd1_Ss2_u *deltaProd2_Ss2_u/(1-delta_Ss2)/Thresholdbip^delta_Ss2 ) * sqrt(log(bip)) / sqrt(bip) / 10^(exponent/2) )
 constant2_v2_Omega10_bip = RIF( 2^(1/2+theta) / (sqrt(2)-1)/(2^theta-1) * (F_Ss3 * 2*Prod_Ss3_u + H_Ss3 * A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Thresholdbip^delta_Ss3)/ 389 / sqrt(log(bip)) ) #U_2=U_0, u=bip
 constant3_v2_Omega10 = RIF( 2^(1/2+theta) / (sqrt(2)-1)/(2^theta-1) * (F_Ss3 * 2*Prod_Ss3_u + H_Ss3 * A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Threshold^delta_Ss3)/ 389/10^6/sqrt(log(10^(12))) + 2^(2*theta) / (2^theta-1)^2 * constant_psi2/389^2 )
 constant3_v2_Omega10bip = RIF( 2^(1/2+theta) / (sqrt(2)-1)/(2^theta-1) * (F_Ss3 * 2*Prod_Ss3_u + H_Ss3 * A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Thresholdbip^delta_Ss3)/ 389/10^6/sqrt(log(10^(12))) + 2^(2*theta) / (2^theta-1)^2 * constant_psi2/389^2 )
 
 constant1_v1_Omega11_b3 = constant1_v1_Omega10_b3
 constant2_v1_Omega11_b3 = RIF( (2*Prod_Ss3_u + A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Threshold^delta_Ss3)/ 389 / sqrt(log(barrier)*barrier) ) #U_2=U_1
 constant1_v1_Omega11_b8 = constant1_v1_Omega10_b8
 constant2_v1_Omega11_b8 = RIF( (2*Prod_Ss3_u + A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Threshold^delta_Ss3)/ 389 / sqrt(log(barrier2)*barrier2) ) #U_2=U_1
 constant1_v1_Omega11_bip = constant1_v1_Omega10_bip
 constant2_v1_Omega11_bip = RIF( (2*Prod_Ss3_u + A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Thresholdbip^delta_Ss3)/ 389 / sqrt(log(bip)*bip) ) #U_2=U_1
 constant3_v1_Omega11 = constant3_v1_Omega10
 constant3_v1_Omega11bip = constant3_v1_Omega10bip
 
 
 constant1_v2_Omega11_b3 = constant1_v2_Omega10_b3
 constant2_v2_Omega11_b3 = RIF( 2^(1/2+theta) / (sqrt(2)-1)/(2^theta-1) * (F_Ss3 * 2*Prod_Ss3_u + H_Ss3 * A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Threshold^delta_Ss3)/ 389 / sqrt(log(barrier)*barrier) ) #U_2=U_1, u=3
 constant1_v2_Omega11_b8 = constant1_v2_Omega10_b8
 constant2_v2_Omega11_b8 = RIF( 2^(1/2+theta) / (sqrt(2)-1)/(2^theta-1) * (F_Ss3 * 2*Prod_Ss3_u + H_Ss3 * A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Threshold^delta_Ss3)/ 389 / sqrt(log(barrier2)*barrier2) ) #U_2=U_1, u=8
 constant1_v2_Omega11_bip = constant1_v2_Omega10_bip
 constant2_v2_Omega11_bip = RIF( 2^(1/2+theta) / (sqrt(2)-1)/(2^theta-1) * (F_Ss3 * 2*Prod_Ss3_u + H_Ss3 * A(1,delta_Ss3)*deltaProd_Ss3_u*(1-delta_Ss3)/(1/2-delta_Ss3) / Threshold^delta_Ss3)/ 389 / sqrt(log(bip)*bip) ) #U_2=U_1, u=bip
 constant3_v2_Omega11 = constant3_v2_Omega10
 constant3_v2_Omega11bip = constant3_v2_Omega10bip
 
 
 constant_v1_Omega10_b3 = constant1_v1_Omega10_b3 + constant2_v1_Omega10_b3 + constant3_v1_Omega10 #U_2=U_0, u=3
 constant_v2_Omega10_b3 = constant1_v2_Omega10_b3 + constant2_v2_Omega10_b3 + constant3_v2_Omega10
 
 constant_v1_Omega11_b3 = constant1_v1_Omega11_b3 + constant2_v1_Omega11_b3 + constant3_v1_Omega11 #U_2=U_1, u=3
 constant_v2_Omega11_b3 = constant1_v2_Omega11_b3 + constant2_v2_Omega11_b3 + constant3_v2_Omega11
 
 constant_v1_Omega10_b8 = constant1_v1_Omega10_b8 + constant2_v1_Omega10_b8 + constant3_v1_Omega10 #U_2=U_0, u=8
 constant_v2_Omega10_b8 = constant1_v2_Omega10_b8 + constant2_v2_Omega10_b8 + constant3_v2_Omega10
 
 constant_v1_Omega11_b8 = constant1_v1_Omega11_b8 + constant2_v1_Omega11_b8 + constant3_v1_Omega11 #U_2=U_1, u=8
 constant_v2_Omega11_b8 = constant1_v2_Omega11_b8 + constant2_v2_Omega11_b8 + constant3_v2_Omega11
 
 constant_v1_Omega10_bip = constant1_v1_Omega10_bip + constant2_v1_Omega10_bip + constant3_v1_Omega10bip #U_2=U_0, u=8
 constant_v2_Omega10_bip = constant1_v2_Omega10_bip + constant2_v2_Omega10_bip + constant3_v2_Omega10bip
 
 constant_v1_Omega11_bip = constant1_v1_Omega11_bip + constant2_v1_Omega11_bip + constant3_v1_Omega11bip #U_2=U_1, u=8
 constant_v2_Omega11_bip = constant1_v2_Omega11_bip + constant2_v2_Omega11_bip + constant3_v2_Omega11bip
 
 ##############################################################################################
 
 # ----> label{boundBp}
 
 constantp_Ap1_b3 = 1.59600978550163
 constantp_Ap2_b3 = 0.729869895920385
 
 constant_Ap1_b3 = RIF((1+1/log(barrier))*constantp_Ap1_b3)
 constant_Ap2_b3 = RIF((1+1/log(barrier))*constantp_Ap2_b3)
 
 constantp_Ap1_b8 = 1.2464022956793
 constantp_Ap2_b8 = 0.682450327755849
 
 constant_Ap1_b8 = RIF((1+1/log(barrier2))*constantp_Ap1_b8)
 constant_Ap2_b8 = RIF((1+1/log(barrier2))*constantp_Ap2_b8)
 
 constantp_Ap1_bip = 1.21222063841589
 constantp_Ap2_bip = 0.682450327755849
 
 constant_Ap1_bip = constant_om1
 constant_Ap2_bip = constant_om2
 
 ##############################################################################################
 
 # ----> lemma-label{SigmaSum}
 
 omega_1_v1_b3 = 2 * Error_sum2 * constant_Ap1_b3
 omega_1_v2_b3 = B2_sum2log * 2 * Error_sum2 * constant_Ap2_b3
 
 omega_2_v1 = RIF(2 * gamma * zeta(3/2)*1.36843279889225 * 1 )
 omega_2_v2 = RIF(2 * gamma * zeta(3/2)*1.36843279889225 * k2_1half )
 
 omega_3_v1_b3 = RIF(zeta(1+theta)*1.00724553394618 * 1/ 103 / sqrt(log(barrier)))
 omega_3_v2_b3 = RIF(zeta(1+theta)*1.00724553394618 * k2_theta / 103 / sqrt(log(barrier)))
 
 omega_1_v1_b8 = 2 * Error_sum2 * constant_Ap1_b8
 omega_1_v2_b8 = B2_sum2log * 2 * Error_sum2 * constant_Ap2_b8
 
 omega_3_v1_b8 = RIF( zeta(1+theta)*1.00724553394618 * 1/ 103 / sqrt(log(barrier2)))
 omega_3_v2_b8 = RIF( zeta(1+theta)*1.00724553394618 * k2_theta / 103 / sqrt(log(barrier2)))
 
 omega_1_v1_bip = 2 * Error_sum2 * constant_Ap1_bip
 omega_1_v2_bip = B2_sum2log * 2 * Error_sum2 * constant_Ap2_bip
 
 omega_3_v1_bip = RIF( zeta(1+theta)*1.00724553394618 * 1/ 103 / sqrt(log(bip)))
 omega_3_v2_bip = RIF( zeta(1+theta)*1.00724553394618 * k2_theta / 103 / sqrt(log(bip)))
 
 ##############################################################################################
 
 # ----> lemma-label{SigmaU1U0}
 
 expc = 2
 condition = 10^expc\
 
 Lambda_v1_b3 = RIF( I_Error_sum1_u * 1 / condition / log(barrier)^2  + omega_1_v1_b3 / condition + omega_2_v1*sqrt(log(barrier)) / sqrt(barrier) + omega_3_v1_b3+ constant_v1_Omega10_b3) #u=3
 Lambda_v2_b3 = RIF( I_Error_sum1_u * A2_sumvar1log / condition / log(barrier)^2  + omega_1_v2_b3 / condition +omega_2_v2*sqrt(log(barrier)) / sqrt(barrier) + omega_3_v2_b3+ constant_v2_Omega10_b3)
 
 Lambda_v1_b8 = RIF( I_Error_sum1_u * 1 / condition / log(barrier2)^2  + omega_1_v1_b8 / condition + omega_2_v1*sqrt(log(barrier2)) / sqrt(barrier2) + omega_3_v1_b8+ constant_v1_Omega10_b8) #u=8
 Lambda_v2_b8 = RIF( I_Error_sum1_u * A2_sumvar1log / condition / log(barrier2)^2  + omega_1_v2_b8 / condition + omega_2_v2*sqrt(log(barrier2)) / sqrt(barrier2) + omega_3_v2_b8+ constant_v2_Omega10_b8)
 
 Lambda_v1_bip = RIF( I_Error_sum1_u * 1 / condition / log(bip)^2  + omega_1_v1_bip / condition +omega_2_v1*sqrt(log(bip)) / sqrt(bip)+ omega_3_v1_bip+ constant_v1_Omega10_bip) #u=8
 Lambda_v2_bip = RIF( I_Error_sum1_u * A2_sumvar1log / condition / log(bip)^2  + omega_1_v2_bip / condition + omega_2_v2*sqrt(log(bip)) / sqrt(bip) + omega_3_v2_bip+ constant_v2_Omega10_bip)
 
 ##############################################################################################
 
 # ----> lemma-label{moderate}
 
 Pi_v1_b3 = RIF( (constant_v1_Omega11_b3 *  ( log(10^6) + barrier_threshold_1))^(1/2) )
 Pi_v2_b3 = RIF( (constant_v2_Omega11_b3 * ( 2 * log(10^6) + barrier_threshold_2))^(1/2) )
 
 Pi_v1_b8 = RIF( (constant_v1_Omega11_b8 *  ( log(10^6) - constant_s1_l + barrier_threshold_1))^(1/2) )
 Pi_v2_b8 = RIF( (constant_v2_Omega11_b8 * ( 2 * log(10^6) - constant_s2_l + barrier_threshold_2))^(1/2) )
 
 Pi_v1_bip = RIF( (constant_v1_Omega11_bip *  ( log(10^6) - constant_s1_l + barrier_threshold_1))^(1/2) )
 Pi_v2_bip = RIF( (constant_v2_Omega11_bip * ( 2 * log(10^6) - constant_s2_l + barrier_threshold_2))^(1/2) )
 
 ##############################################################################################
 
 # ----> lemma-label{BVsieve}
 
 huge = expbip
 big = exbig
 denom = sqrt(12)
 
 SieveErr0_v1 = RIF((constant1_errS1BIP + constant_e1BIP)/log(10^huge) + (constant1_errS2BIP / log(Thresholdbip)^4 + 2 * constant1_errS3BIP / log(Thresholdbip)^2 + constant_n1BIP)*log(10^huge)^4/10^(huge/6))
 SieveErr0_v2 = RIF((constant2_errS1BIP + constant_e2BIP)/log(10^huge) + (constant2_errS2BIP / log(Thresholdbip)^4 + 2 * constant2_errS3BIP / log(Thresholdbip)^2 + constant_n2BIP)*log(10^huge)^4/10^(huge/6))
 
 SieveErr1_v1 = RIF((constant1_errS1BIP + constant_e1BIP)/log(e^big*10^huge) + (constant1_errS2BIP / log(Thresholdbip)^4 + 2 * constant1_errS3BIP / log(Thresholdbip)^2 + constant_n1BIP)*log(e^big*10^huge)^4/e^(big/6)/10^(huge/6))
 SieveErr1_v2 = RIF((constant2_errS1BIP + constant_e2BIP)/log(e^big*10^huge) + (constant2_errS2BIP / log(Thresholdbip)^4 + 2 * constant2_errS3BIP / log(Thresholdbip)^2 + constant_n2BIP)*log(e^big*10^huge)^4/e^(big/6)/10^(huge/6))
 
 SieveLambdaErr_v1 = RIF(Lambda_v1_bip/sqrt(big))
 SieveLambdaErr_v2 = RIF(Lambda_v2_bip/sqrt(big))
 
 ConstantH1 = RIF((6/pi^2 + 2*sqrt(3)*(1-6/pi^2))^2)
 ConstantH2 = RIF(4*(4/pi^2* + 2*(1-4/pi^2))^2)
 
 DenomH1 = RIF(ConstantH1/denom^2)
 DenomH2 = RIF(ConstantH2/(denom/2^(3/2))^2)
 
 SieveTot_v1 = SieveErr0_v1 + SieveErr1_v1 + 2*SieveLambdaErr_v1 + DenomH1
 SieveTot_v2 = SieveErr0_v2 + SieveErr0_v2 + 2*SieveLambdaErr_v2 + DenomH2
 
except:
 _st_.goboom(923)
_st_.blockend()
try:
 _st_.current_tex_line = 1017
 _st_.inline(0, latex(Trunc(5.9*21/25,3)))
except:
 _st_.goboom(1017)
try:
 _st_.current_tex_line = 1017
 _st_.inline(1, latex(Upper(CONSTANT_RAM*Prod_Ram_Upper*CONSTANT2/CONSTANT_RAM,digits)))
except:
 _st_.goboom(1017)
try:
 _st_.current_tex_line = 1022
 _st_.inline(2, latex(Upper(CONSTANT_RAM*Prod_Ram_Upper*CONSTANT2/CONSTANT_RAM,digits)))
except:
 _st_.goboom(1022)
try:
 _st_.current_tex_line = 1024
 _st_.inline(3, latex(Trunc(C_sum1+log(2)/2,digits)))
except:
 _st_.goboom(1024)
try:
 _st_.current_tex_line = 1112
 _st_.inline(4, latex(Trunc(gamma,5)))
except:
 _st_.goboom(1112)
try:
 _st_.current_tex_line = 1112
 _st_.inline(5, latex(Trunc(2*(log(2)+euler_gamma-1),5)))
except:
 _st_.goboom(1112)
try:
 _st_.current_tex_line = 1208
 _st_.inline(6, latex(Error_sum1))
except:
 _st_.goboom(1208)
try:
 _st_.current_tex_line = 1208
 _st_.inline(7, latex(delta))
except:
 _st_.goboom(1208)
try:
 _st_.current_tex_line = 1208
 _st_.inline(8, latex(Upper(Error_sum2,digits)))
except:
 _st_.goboom(1208)
try:
 _st_.current_tex_line = 1208
 _st_.inline(9, latex(delta))
except:
 _st_.goboom(1208)
try:
 _st_.current_tex_line = 1208
 _st_.inline(6, latex(Error_sum1))
except:
 _st_.goboom(1208)
try:
 _st_.current_tex_line = 1208
 _st_.inline(7, latex(delta))
except:
 _st_.goboom(1208)
try:
 _st_.current_tex_line = 1208
 _st_.inline(8, latex(Upper(Error_sum2,digits)))
except:
 _st_.goboom(1208)
try:
 _st_.current_tex_line = 1208
 _st_.inline(9, latex(delta))
except:
 _st_.goboom(1208)
try:
 _st_.current_tex_line = 1212
 _st_.inline(10, latex(delta))
except:
 _st_.goboom(1212)
try:
 _st_.current_tex_line = 1212
 _st_.inline(11, latex(1-delta))
except:
 _st_.goboom(1212)
try:
 _st_.current_tex_line = 1212
 _st_.inline(12, latex(delta))
except:
 _st_.goboom(1212)
try:
 _st_.current_tex_line = 1212
 _st_.inline(13, latex(1-delta))
except:
 _st_.goboom(1212)
try:
 _st_.current_tex_line = 1212
 _st_.inline(14, latex(2-2*delta))
except:
 _st_.goboom(1212)
try:
 _st_.current_tex_line = 1212
 _st_.inline(10, latex(delta))
except:
 _st_.goboom(1212)
try:
 _st_.current_tex_line = 1212
 _st_.inline(11, latex(1-delta))
except:
 _st_.goboom(1212)
try:
 _st_.current_tex_line = 1212
 _st_.inline(12, latex(delta))
except:
 _st_.goboom(1212)
try:
 _st_.current_tex_line = 1212
 _st_.inline(13, latex(1-delta))
except:
 _st_.goboom(1212)
try:
 _st_.current_tex_line = 1212
 _st_.inline(14, latex(2-2*delta))
except:
 _st_.goboom(1212)
try:
 _st_.current_tex_line = 1218
 _st_.inline(15, latex(C_sum1))
except:
 _st_.goboom(1218)
try:
 _st_.current_tex_line = 1218
 _st_.inline(16, latex(C_sum2))
except:
 _st_.goboom(1218)
try:
 _st_.current_tex_line = 1218
 _st_.inline(15, latex(C_sum1))
except:
 _st_.goboom(1218)
try:
 _st_.current_tex_line = 1218
 _st_.inline(16, latex(C_sum2))
except:
 _st_.goboom(1218)
try:
 _st_.current_tex_line = 1222
 _st_.inline(17, latex(delta))
except:
 _st_.goboom(1222)
try:
 _st_.current_tex_line = 1262
 _st_.inline(18, latex(Upper(CONSTANT1,digits)))
except:
 _st_.goboom(1262)
try:
 _st_.current_tex_line = 1262
 _st_.inline(19, latex(Upper(CONSTANT_ALT,digits)))
except:
 _st_.goboom(1262)
try:
 _st_.current_tex_line = 1262
 _st_.inline(18, latex(Upper(CONSTANT1,digits)))
except:
 _st_.goboom(1262)
try:
 _st_.current_tex_line = 1262
 _st_.inline(19, latex(Upper(CONSTANT_ALT,digits)))
except:
 _st_.goboom(1262)
try:
 _st_.current_tex_line = 1263
 _st_.inline(20, latex(C_sum2))
except:
 _st_.goboom(1263)
try:
 _st_.current_tex_line = 1263
 _st_.inline(21, latex(C_sum2_22))
except:
 _st_.goboom(1263)
try:
 _st_.current_tex_line = 1266
 _st_.inline(22, latex(Upper(CONSTANT1,digits)))
except:
 _st_.goboom(1266)
try:
 _st_.current_tex_line = 1266
 _st_.inline(23, latex(Upper(Ram_new_cst,2)))
except:
 _st_.goboom(1266)
try:
 _st_.current_tex_line = 1266
 _st_.inline(24, latex(Upper(CONSTANT_ALT,digits)))
except:
 _st_.goboom(1266)
try:
 _st_.current_tex_line = 1266
 _st_.inline(25, latex(Upper(max(C2_v2_1,C2_v2_2),digits)))
except:
 _st_.goboom(1266)
try:
 _st_.current_tex_line = 1281
 _st_.inline(26, latex(Trunc(C2_v2_1,digits)))
except:
 _st_.goboom(1281)
try:
 _st_.current_tex_line = 1284
 _st_.inline(27, latex(Upper(C2_v2_2,digits)))
except:
 _st_.goboom(1284)
try:
 _st_.current_tex_line = 1284
 _st_.inline(27, latex(Upper(C2_v2_2,digits)))
except:
 _st_.goboom(1284)
try:
 _st_.current_tex_line = 1288
 _st_.inline(28, latex(Upper(Ram_new_cst,2)))
except:
 _st_.goboom(1288)
try:
 _st_.current_tex_line = 1288
 _st_.inline(28, latex(Upper(Ram_new_cst,2)))
except:
 _st_.goboom(1288)
try:
 _st_.current_tex_line = 1296
 _st_.inline(29, latex(Upper(Ram_new_cst,2)))
except:
 _st_.goboom(1296)
try:
 _st_.current_tex_line = 1296
 _st_.inline(30, latex(Upper(max(C2_v2_1,C2_v2_2),digits)))
except:
 _st_.goboom(1296)
try:
 _st_.current_tex_line = 1296
 _st_.inline(29, latex(Upper(Ram_new_cst,2)))
except:
 _st_.goboom(1296)
try:
 _st_.current_tex_line = 1296
 _st_.inline(30, latex(Upper(max(C2_v2_1,C2_v2_2),digits)))
except:
 _st_.goboom(1296)
try:
 _st_.current_tex_line = 1304
 _st_.inline(31, latex(Upper(6*C_sum2/pi^2,digits)))
except:
 _st_.goboom(1304)
try:
 _st_.current_tex_line = 1304
 _st_.inline(32, latex(Upper(4*C_sum2_22/pi^2,digits)))
except:
 _st_.goboom(1304)
try:
 _st_.current_tex_line = 1304
 _st_.inline(31, latex(Upper(6*C_sum2/pi^2,digits)))
except:
 _st_.goboom(1304)
try:
 _st_.current_tex_line = 1304
 _st_.inline(32, latex(Upper(4*C_sum2_22/pi^2,digits)))
except:
 _st_.goboom(1304)
try:
 _st_.current_tex_line = 1319
 _st_.inline(33, latex(Upper(Ram_new_cst,2)))
except:
 _st_.goboom(1319)
try:
 _st_.current_tex_line = 1319
 _st_.inline(34, latex(Upper((1-1/sqrt(2))*max(C2_v2_1,C2_v2_2),digits)))
except:
 _st_.goboom(1319)
try:
 _st_.current_tex_line = 1336
 _st_.inline(35, latex(Upper(Ram_new_cst,2)))
except:
 _st_.goboom(1336)
try:
 _st_.current_tex_line = 1336
 _st_.inline(36, latex(Upper(max(C2_v2_1,C2_v2_2),digits)))
except:
 _st_.goboom(1336)
try:
 _st_.current_tex_line = 1336
 _st_.inline(37, latex(Upper((1-1/sqrt(2))*max(C2_v2_1,C2_v2_2),digits)))
except:
 _st_.goboom(1336)
try:
 _st_.current_tex_line = 1357
 _st_.inline(38, latex(Upper(CONSTANT1,digits)))
except:
 _st_.goboom(1357)
try:
 _st_.current_tex_line = 1357
 _st_.inline(39, latex(Upper(4*C_sum2_22/pi^2,digits)))
except:
 _st_.goboom(1357)
try:
 _st_.current_tex_line = 1357
 _st_.inline(40, latex(Upper((1-1/sqrt(2)) * 4*C_sum2_22/pi^2,digits)))
except:
 _st_.goboom(1357)
try:
 _st_.current_tex_line = 1357
 _st_.inline(41, latex(Upper(CONSTANT2,digits)))
except:
 _st_.goboom(1357)
try:
 _st_.current_tex_line = 1409
 _st_.inline(42, latex(Upper(E(2,1),digits)))
except:
 _st_.goboom(1409)
try:
 _st_.current_tex_line = 1409
 _st_.inline(43, latex(Upper(E(2,2),digits)))
except:
 _st_.goboom(1409)
try:
 _st_.current_tex_line = 1409
 _st_.inline(42, latex(Upper(E(2,1),digits)))
except:
 _st_.goboom(1409)
try:
 _st_.current_tex_line = 1409
 _st_.inline(43, latex(Upper(E(2,2),digits)))
except:
 _st_.goboom(1409)
try:
 _st_.current_tex_line = 1421
 _st_.inline(44, latex(Upper(E(2,1),digits)))
except:
 _st_.goboom(1421)
try:
 _st_.current_tex_line = 1421
 _st_.inline(45, latex(Upper(E(2,2),digits)))
except:
 _st_.goboom(1421)
try:
 _st_.current_tex_line = 1421
 _st_.inline(44, latex(Upper(E(2,1),digits)))
except:
 _st_.goboom(1421)
try:
 _st_.current_tex_line = 1421
 _st_.inline(45, latex(Upper(E(2,2),digits)))
except:
 _st_.goboom(1421)
try:
 _st_.current_tex_line = 1466
 _st_.inline(46, latex(Upper(CONSTANT2,digits)))
except:
 _st_.goboom(1466)
try:
 _st_.current_tex_line = 1466
 _st_.inline(46, latex(Upper(CONSTANT2,digits)))
except:
 _st_.goboom(1466)
try:
 _st_.current_tex_line = 1528
 _st_.inline(47, latex(Upper(cst_crucial*3,digits)))
except:
 _st_.goboom(1528)
try:
 _st_.current_tex_line = 1539
 _st_.inline(48, latex(Upper(CONSTANT_RAM*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1539)
try:
 _st_.current_tex_line = 1539
 _st_.inline(49, latex(Upper(CONSTANT2/CONSTANT_RAM,digits)))
except:
 _st_.goboom(1539)
try:
 _st_.current_tex_line = 1551
 _st_.inline(50, latex(Trunc(Prod_Ram_Lower,dlong)))
except:
 _st_.goboom(1551)
try:
 _st_.current_tex_line = 1551
 _st_.inline(51, latex(Trunc(Prod_Ram_Upper,dlong)))
except:
 _st_.goboom(1551)
try:
 _st_.current_tex_line = 1551
 _st_.inline(52, latex(Trunc(CONSTANT2,digits)))
except:
 _st_.goboom(1551)
try:
 _st_.current_tex_line = 1551
 _st_.inline(53, latex(Trunc(CONSTANT_RAM,digits)))
except:
 _st_.goboom(1551)
try:
 _st_.current_tex_line = 1551
 _st_.inline(54, latex(Upper(CONSTANT_RAM,digits)))
except:
 _st_.goboom(1551)
try:
 _st_.current_tex_line = 1551
 _st_.inline(55, latex(Upper(CONSTANT2/CONSTANT_RAM,digits)))
except:
 _st_.goboom(1551)
try:
 _st_.current_tex_line = 1551
 _st_.inline(50, latex(Trunc(Prod_Ram_Lower,dlong)))
except:
 _st_.goboom(1551)
try:
 _st_.current_tex_line = 1551
 _st_.inline(51, latex(Trunc(Prod_Ram_Upper,dlong)))
except:
 _st_.goboom(1551)
try:
 _st_.current_tex_line = 1551
 _st_.inline(52, latex(Trunc(CONSTANT2,digits)))
except:
 _st_.goboom(1551)
try:
 _st_.current_tex_line = 1551
 _st_.inline(53, latex(Trunc(CONSTANT_RAM,digits)))
except:
 _st_.goboom(1551)
try:
 _st_.current_tex_line = 1551
 _st_.inline(54, latex(Upper(CONSTANT_RAM,digits)))
except:
 _st_.goboom(1551)
try:
 _st_.current_tex_line = 1551
 _st_.inline(55, latex(Upper(CONSTANT2/CONSTANT_RAM,digits)))
except:
 _st_.goboom(1551)
try:
 _st_.current_tex_line = 1555
 _st_.inline(56, latex(Upper(CONSTANT_RAM*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1555)
try:
 _st_.current_tex_line = 1555
 _st_.inline(57, latex(Upper(CONSTANT_RAM*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1555)
try:
 _st_.current_tex_line = 1565
 _st_.inline(58, latex(Upper(crux(v0)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(59, latex(v0))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(60, latex(Upper(pp(v0)*crux(v0)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(61, latex(Lower(5.9*ramp(v0),digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(62, latex(v0))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(63, latex(Upper(crux(v1)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(64, latex(v1))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(65, latex(Upper(pp(v1)*crux(v1)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(66, latex(Lower(5.9*ramp(v1),digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(67, latex(v1))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(68, latex(Upper(crux(v2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(69, latex(v2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(70, latex(Upper(pp(v2)*crux(v2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(71, latex(Lower(5.9*ramp(v2),digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(72, latex(v2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(73, latex(Upper(crux(v1_2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(74, latex(v1_2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(75, latex(Upper(pp(v1_2)*crux(v1_2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(76, latex(Lower(5.9*ramp(v1_2),digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(77, latex(v1_2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(78, latex(Upper(crux(v3_2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(79, latex(v3_2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(80, latex(Upper(pp(v3_2)*crux(v3_2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(81, latex(Lower(5.9*ramp(v3_2),digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(82, latex(v3_2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(83, latex(Upper(crux(v7_2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(84, latex(v7_2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(85, latex(Upper(pp(v7_2)*crux(v7_2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(86, latex(Lower(5.9*ramp(v7_2),digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(87, latex(v7_2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(58, latex(Upper(crux(v0)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(59, latex(v0))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(60, latex(Upper(pp(v0)*crux(v0)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(61, latex(Lower(5.9*ramp(v0),digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(62, latex(v0))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(63, latex(Upper(crux(v1)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(64, latex(v1))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(65, latex(Upper(pp(v1)*crux(v1)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(66, latex(Lower(5.9*ramp(v1),digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(67, latex(v1))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(68, latex(Upper(crux(v2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(69, latex(v2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(70, latex(Upper(pp(v2)*crux(v2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(71, latex(Lower(5.9*ramp(v2),digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(72, latex(v2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(73, latex(Upper(crux(v1_2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(74, latex(v1_2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(75, latex(Upper(pp(v1_2)*crux(v1_2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(76, latex(Lower(5.9*ramp(v1_2),digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(77, latex(v1_2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(78, latex(Upper(crux(v3_2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(79, latex(v3_2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(80, latex(Upper(pp(v3_2)*crux(v3_2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(81, latex(Lower(5.9*ramp(v3_2),digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(82, latex(v3_2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(83, latex(Upper(crux(v7_2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(84, latex(v7_2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(85, latex(Upper(pp(v7_2)*crux(v7_2)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(86, latex(Lower(5.9*ramp(v7_2),digits)))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1565
 _st_.inline(87, latex(v7_2))
except:
 _st_.goboom(1565)
try:
 _st_.current_tex_line = 1574
 _st_.inline(88, latex(Upper(crux(v1)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1574)
try:
 _st_.current_tex_line = 1574
 _st_.inline(89, latex(Upper(crux(v1)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1574)
try:
 _st_.current_tex_line = 1574
 _st_.inline(88, latex(Upper(crux(v1)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1574)
try:
 _st_.current_tex_line = 1574
 _st_.inline(89, latex(Upper(crux(v1)*Prod_Ram_Upper,digits)))
except:
 _st_.goboom(1574)
_st_.endofdoc()

